Analysis of Deep Clustering as Preprocessing for Automatic Speech Recognition of Sparsely Overlapping Speech

Significant performance degradation of automatic speech recognition (ASR) systems is observed when the audio signal contains cross-talk. One of the recently proposed approaches to solve the problem of multi-speaker ASR is the deep clustering (DPCL) approach. Combining DPCL with a state-of-the-art hybrid acoustic model, we obtain a word error rate (WER) of 16.5 % on the commonly used wsj0-2mix dataset, which is the best performance reported thus far to the best of our knowledge. The wsj0-2mix dataset contains simulated cross-talk where the speech of multiple speakers overlaps for almost the entire utterance. In a more realistic ASR scenario the audio signal contains significant portions of single-speaker speech and only part of the signal contains speech of multiple competing speakers. This paper investigates obstacles of applying DPCL as a preprocessing method for ASR in such a scenario of sparsely overlapping speech. To this end we present a data simulation approach, closely related to the wsj0-2mix dataset, generating sparsely overlapping speech datasets of arbitrary overlap ratio. The analysis of applying DPCL to sparsely overlapping speech is an important interim step between the fully overlapping datasets like wsj0-2mix and more realistic ASR datasets, such as CHiME-5 or AMI.

==> bin/createResultPlots.py <==

import matplotlib as mpl
mpl.use('agg')
import matplotlib.pyplot as plt
import os
from resultExtraction import extractAllResults
from experiments import ExperimentId

binDir = os.path.dirname(os.path.realpath(__file__))
paperDir = os.path.dirname(binDir)
plotsdir = os.path.join(paperDir, 'plots')
numbersdir = os.path.join(paperDir, 'numbers')

OUTPUT_FOLDER = plotsdir

def extractResults():
    returnData = dict()
    import json
    jsonFile = os.path.join(numbersdir, 'extractedResults.json')
    with open(jsonFile, 'r') as f:
        data = json.load(f)
    for k, v in data.iteritems():
        kList = k.split('; ')
        f = lambda x: None if x == "None" else x
        kList = [f(x) for x in kList]
        returnData[tuple(kList)] = v
    return returnData

resultsMap = extractResults()

def getDevSets():
    sets = list()
    sets.append(('dev', 'Diff', 'S1'))
    sets.append(('dev', 'Diff', 'S2'))
    sets.append(('dev', 'Diff', ['S1', 'S2']))
    sets.append(('dev', 'Same', 'S1'))
    sets.append(('dev', 'Same', 'S2'))
    sets.append(('dev', 'Same', ['S1', 'S2']))
    sets.append(('dev', 'both', 'S1'))
    sets.append(('dev', 'both', 'S2'))
    sets.append(('dev', 'both', ['S1', 'S2']))
    return sets

def getDevSetsOnlySingleSpeaker():
    sets = list()
    sets.append(('dev', 'Diff', 'S1'))
    sets.append(('dev', 'Diff', 'S2'))
    sets.append(('dev', 'Same', 'S1'))
    sets.append(('dev', 'Same', 'S2'))
    sets.append(('dev', 'both', 'S1'))
    sets.append(('dev', 'both', 'S2'))
    return sets

def getEvalSets():
    sets = list()
    sets.append(('eval', 'Diff', 'S1'))
    sets.append(('eval', 'Diff', 'S2'))
    sets.append(('eval', 'Diff', ['S1', 'S2']))
    sets.append(('eval', 'Same', 'S1'))
    sets.append(('eval', 'Same', 'S2'))
    sets.append(('eval', 'Same', ['S1', 'S2']))
    sets.append(('eval', 'both', 'S1'))
    sets.append(('eval', 'both', 'S2'))
    sets.append(('eval', 'both', ['S1', 'S2']))
    return sets

def getEvalSetsOnlySingleSpeaker():
    sets = list()
    sets.append(('eval', 'Diff', 'S1'))
    sets.append(('eval', 'Diff', 'S2'))
    sets.append(('eval', 'Same', 'S1'))
    sets.append(('eval', 'Same', 'S2'))
    sets.append(('eval', 'both', 'S1'))
    sets.append(('eval', 'both', 'S2'))
    return sets

def getDevAndEvalSets():
    devSets = getDevSets()
    evalSets = getEvalSets()
    return devSets + evalSets

def _plotSetsOverRatioByExperimentList(sets, experiments, outputPath, yMin=0.05, yMax=0.40, title=''):
    plt.clf()
    werLists = list()
    markerList = list()
    for s in sets:
        speakerList = [s[2]]
        if s[2] == 'all':
            speakerList = ['S1', 'S2']
        for speaker in speakerList:
            if speaker == 'S1':
                marker = 'o'
            elif speaker == 'S2':
                marker = 'x'
            werList = list()
            for e in experiments:
                wer = resultsMap[(e.separation, e.permutation, e.segmentation, e.overlapRatio, s[0], s[1], speaker)]
                if wer is None:
                    wer = -1
                werList.append(wer)
            werLists.append(werList)
            markerList.append(marker)
    overlapRatios = [int(e.overlapRatio) for e in experiments]
    setIds = ['_'.join(s) for s in sets]
    for wl, marker in zip(werLists, markerList):
        plt.plot(overlapRatios, wl, linestyle='-', marker=marker)
    plt.ylim(yMin, yMax)
    plt.legend(setIds)
    plt.title(title)
    plt.savefig(outputPath)

def _plotExperimentsOverRatioBySet(setId, experimentsCollection, outputPath, yMin=0.05, yMax=0.40, title='', plotLegend=True):
    FONT_SIZE = 9
    def getExperimentId(exp):
        sep = exp.separation if eList[0].separation is not None else "None"
        perm = exp.permutation if eList[0].permutation is not None else "None" 
        seg = exp.segmentation if eList[0].segmentation is not None else "None"
        eId = '_'.join([sep, perm, seg])
        if eId == 'clean_None_None':
            #eId = '- / - / clean'
            #eId = '- / - / c'
            eId = 'clean'
        if eId == 'soft_fullSequence_fullSequence':
            #eId = '- / - / DPCL'
            eId = 'n / n / d'
        if eId == 'None_oracle_oracle':
            #eId = 'oracle / oracle / none'
            eId = 'o / o / n'
        if eId == 'soft_oracle_oracle':
            #eId = 'oracle / oracle / DPCL'
            eId = 'o / o / d'
        if eId == 'soft_global_oracle':
            eId = 'o / a / d'
        if eId == 'hard_globalSpeakerId_oracle':
            eId = 'o / i / d'
        return eId
    def getLegendIdByExpAndSp(exp, sp):
        eId = getExperimentId(exp)
        legendId = eId
        if sp == 'S1':
            #legendId += ' / dom.'
            legendId += ' / S1'
        elif sp == 'S2':
            #legendId += ' / non dom.'
            legendId += ' / S2'
        return legendId
    def getColorByExpAndSp(exp, sp):
        color = 'black'
        sep = exp.separation if eList[0].separation is not None else "None"
        perm = exp.permutation if eList[0].permutation is not None else "None" 
        seg = exp.segmentation if eList[0].segmentation is not None else "None"
        eId = '_'.join([sep, perm, seg])
        if eId == 'soft_fullSequence_fullSequence':
            color = 'blue'
        elif eId == 'None_oracle_oracle':
            color = 'orange'
        elif eId == 'clean_None_None':
            color = 'green'
        if eId == 'soft_oracle_oracle':
            color = 'orange'
        if eId == 'soft_global_oracle':
            color = 'red'
        if eId == 'hard_globalSpeakerId_oracle':
            color = 'black'
        return color
    def getMarkerBySpeaker(sp):
        marker = ''
        if sp == 'S1':
            marker = 'o'
        elif sp == 'S2':
            marker = 'x'
        return marker
        
    plt.clf()
    #plt.gcf().set_size_inches([6.4, 4.8])
    plt.gcf().set_size_inches([2.83, 2.125])
    werLists = list()
    markerList = list()
    colorList = list()
    eIds = list()
    legendIds = list()
    for eList in experimentsCollection:
        eId = getExperimentId(eList[0])
        eIds.append(eId)
        speakerList = [setId[2]]
        if type(setId[2]) != list:
            speakerList = [setId[2]]
        else:
            speakerList = setId[2]
        for speaker in speakerList:
            werList = list()
            for e in eList:
                wer = resultsMap[(e.separation, e.permutation, e.segmentation, e.overlapRatio, setId[0], setId[1], speaker)]
                if wer is None:
                    wer = -1
                wer *= 100
                werList.append(wer)
            werLists.append(werList)
            markerList.append(getMarkerBySpeaker(speaker))
            colorList.append(getColorByExpAndSp(eList[0], speaker))
            if len(speakerList) == 1:
                legendIds.append(eId)
            else:
                legendIds.append(getLegendIdByExpAndSp(eList[0], speaker))
    overlapRatios = [int(e.overlapRatio) for e in experimentsCollection[0]]
    for wl, marker, col in zip(werLists, markerList, colorList):
        plt.plot(overlapRatios, wl, color=col, linestyle='-', marker=marker, linewidth=1.0, markersize=3)
    plt.ylim(yMin, yMax)
    if plotLegend:
        plt.legend(legendIds, fontsize=FONT_SIZE*0.8, loc="upper center", bbox_to_anchor=(0.5, 1.15), ncol=2, fancybox=False, shadow=False, framealpha=0.5)
    #plt.title(title)
    plt.xlabel('Overlap ratio in %', fontsize=FONT_SIZE)
    plt.ylabel('WER in %', fontsize=FONT_SIZE)
    plt.xticks([10, 25, 40, 55, 70], fontsize=FONT_SIZE)
    plt.yticks(fontsize=FONT_SIZE)
    plt.tight_layout()
    plt.savefig(outputPath)

def plotSoftOracleOracleOverRatioDev():
    PLOT_ID = 'softOracleOracleOverRatio_dev'
    def getExperiments():
        experiments = list()
        experiments.append(ExperimentId('soft', 'oracle', 'oracle', '10'))
        experiments.append(ExperimentId('soft', 'oracle', 'oracle', '25'))
        experiments.append(ExperimentId('soft', 'oracle', 'oracle', '40'))
        experiments.append(ExperimentId('soft', 'oracle', 'oracle', '55'))
        experiments.append(ExperimentId('soft', 'oracle', 'oracle', '70'))
        return experiments 
    def getSets():
        return getDevSets()
    experiments = getExperiments()
    sets = getSets()
    _plotSetsOverRatioByExperimentList(sets, experiments, os.sep.join([OUTPUT_FOLDER, PLOT_ID + '.pdf']), title="soft_oracle_oracle")

def plotFullSeqOverRatioDev():
    PLOT_ID = 'fullSeqOverRatio_dev'
    def getExperiments():
        experiments = list()
        experiments.append(ExperimentId('soft', 'fullSequence', 'fullSequence', '10'))
        experiments.append(ExperimentId('soft', 'fullSequence', 'fullSequence', '25'))
        experiments.append(ExperimentId('soft', 'fullSequence', 'fullSequence', '40'))
        experiments.append(ExperimentId('soft', 'fullSequence', 'fullSequence', '55'))
        experiments.append(ExperimentId('soft', 'fullSequence', 'fullSequence', '70'))
        return experiments 
    def getSets():
        return getDevSets()
    experiments = getExperiments()
    sets = list()
    sets.append(('dev', 'Diff', 'S1'))
    _plotSetsOverRatioByExperimentList(sets, experiments, os.sep.join([OUTPUT_FOLDER, PLOT_ID + '.pdf']), title='fulle sequence')

def _plotProcessingComparisonByExperimentCollection(experimentsCollection, plotIdBase, yMin=0.05, yMax=0.4):
    sets = getDevAndEvalSets()
    for plotLegend in [True, False]:
        for s in sets:
            if type(s[2]) != list:
                speakerList = [s[2]]
            else:
                speakerList = s[2]
            plotExt = s[0] + s[1] + ''.join(speakerList)
            if plotLegend:
                outputPath = os.sep.join([OUTPUT_FOLDER, plotIdBase + '_' + plotExt + '.pdf'])
            else:
                outputPath = os.sep.join([OUTPUT_FOLDER, plotIdBase + '_' + plotExt + '_woLegend'+ '.pdf'])
            title = '_'.join([s[0], s[1], ''.join(speakerList)])
            _plotExperimentsOverRatioBySet(s, experimentsCollection, outputPath, yMin=yMin, yMax=yMax, title=title, plotLegend=plotLegend)

def plotFullSeqVsSoftOracleOracle():
    def getExperimentCollection():
        experimentsCollection = list()
        for perm in ['fullSequence', 'oracle']:
            experiments = list()
            experiments.append(ExperimentId('soft', perm, perm, '10'))
            experiments.append(ExperimentId('soft', perm, perm, '25'))
            experiments.append(ExperimentId('soft', perm, perm, '40'))
            experiments.append(ExperimentId('soft', perm, perm, '55'))
            experiments.append(ExperimentId('soft', perm, perm, '70'))
            experimentsCollection.append(experiments)
        return experimentsCollection
    PLOT_ID_BASE = 'fullSeqVsSoftOracleOracle'
    experimentsCollection = getExperimentCollection()
    _plotProcessingComparisonByExperimentCollection(experimentsCollection, PLOT_ID_BASE)

def plotFullSeqVsSoftOracleOracleVsNoneOracleOracle():
    def getExperimentCollection():
        experimentsCollection = list()
        for perm in ['fullSequence', 'oracle']:
            experiments = list()
            experiments.append(ExperimentId('soft', perm, perm, '10'))
            experiments.append(ExperimentId('soft', perm, perm, '25'))
            experiments.append(ExperimentId('soft', perm, perm, '40'))
            experiments.append(ExperimentId('soft', perm, perm, '55'))
            experiments.append(ExperimentId('soft', perm, perm, '70'))
            experimentsCollection.append(experiments)
        experiments = list()
        experiments.append(ExperimentId(None, 'oracle', 'oracle', '10'))
        experiments.append(ExperimentId(None, 'oracle', 'oracle', '25'))
        experiments.append(ExperimentId(None, 'oracle', 'oracle', '40'))
        experiments.append(ExperimentId(None, 'oracle', 'oracle', '55'))
        experiments.append(ExperimentId(None, 'oracle', 'oracle', '70'))
        experimentsCollection.append(experiments)
        return experimentsCollection
    PLOT_ID_BASE = 'fullSeqVsSoftOracleOracleVsNoneOracleOracle'
    experimentsCollection = getExperimentCollection()
    _plotProcessingComparisonByExperimentCollection(experimentsCollection, PLOT_ID_BASE, yMin=0.05, yMax=0.85)

def plotFullSeqVsSoftOracleOracleVsNoneOracleOracleVsClean():
    def getExperimentCollection():
        experimentsCollection = list()
        for perm in ['fullSequence', 'oracle']:
            experiments = list()
            experiments.append(ExperimentId('soft', perm, perm, '10'))
            experiments.append(ExperimentId('soft', perm, perm, '25'))
            experiments.append(ExperimentId('soft', perm, perm, '40'))
            experiments.append(ExperimentId('soft', perm, perm, '55'))
            experiments.append(ExperimentId('soft', perm, perm, '70'))
            experimentsCollection.append(experiments)
        experiments = list()
        experiments.append(ExperimentId(None, 'oracle', 'oracle', '10'))
        experiments.append(ExperimentId(None, 'oracle', 'oracle', '25'))
        experiments.append(ExperimentId(None, 'oracle', 'oracle', '40'))
        experiments.append(ExperimentId(None, 'oracle', 'oracle', '55'))
        experiments.append(ExperimentId(None, 'oracle', 'oracle', '70'))
        experimentsCollection.append(experiments)
        experiments = list()
        experiments.append(ExperimentId('clean', None, None, '10'))
        experiments.append(ExperimentId('clean', None, None, '25'))
        experiments.append(ExperimentId('clean', None, None, '40'))
        experiments.append(ExperimentId('clean', None, None, '55'))
        experiments.append(ExperimentId('clean', None, None, '70'))
        experimentsCollection.append(experiments)
        return experimentsCollection
    PLOT_ID_BASE = 'fullSeqVsSoftOracleOracleVsNoneOracleOracleVsClean'
    experimentsCollection = getExperimentCollection()
    _plotProcessingComparisonByExperimentCollection(experimentsCollection, PLOT_ID_BASE, yMin=0.05, yMax=0.85)

def plotFullSeqVsNoneOracleOracleVsClean():
    def getExperimentCollection():
        experimentsCollection = list()
        experiments = list()
        experiments.append(ExperimentId('soft', 'fullSequence', 'fullSequence', '10'))
        experiments.append(ExperimentId('soft', 'fullSequence', 'fullSequence', '25'))
        experiments.append(ExperimentId('soft', 'fullSequence', 'fullSequence', '40'))
        experiments.append(ExperimentId('soft', 'fullSequence', 'fullSequence', '55'))
        experiments.append(ExperimentId('soft', 'fullSequence', 'fullSequence', '70'))
        experimentsCollection.append(experiments)
        experiments = list()
        experiments.append(ExperimentId(None, 'oracle', 'oracle', '10'))
        experiments.append(ExperimentId(None, 'oracle', 'oracle', '25'))
        experiments.append(ExperimentId(None, 'oracle', 'oracle', '40'))
        experiments.append(ExperimentId(None, 'oracle', 'oracle', '55'))
        experiments.append(ExperimentId(None, 'oracle', 'oracle', '70'))
        experimentsCollection.append(experiments)
        experiments = list()
        experiments.append(ExperimentId('clean', None, None, '10'))
        experiments.append(ExperimentId('clean', None, None, '25'))
        experiments.append(ExperimentId('clean', None, None, '40'))
        experiments.append(ExperimentId('clean', None, None, '55'))
        experiments.append(ExperimentId('clean', None, None, '70'))
        experimentsCollection.append(experiments)
        return experimentsCollection
    PLOT_ID_BASE = 'fullSeqVsNoneOracleOracleVsClean'
    experimentsCollection = getExperimentCollection()
    _plotProcessingComparisonByExperimentCollection(experimentsCollection, PLOT_ID_BASE, yMin=5, yMax=85)

def plotFullSeqVsSoftOracleOracleVsSoftGlobalOracleVsClean():
    def getExperimentCollection():
        experimentsCollection = list()
        experiments = list()
        experiments.append(ExperimentId('soft', 'fullSequence', 'fullSequence', '10'))
        experiments.append(ExperimentId('soft', 'fullSequence', 'fullSequence', '25'))
        experiments.append(ExperimentId('soft', 'fullSequence', 'fullSequence', '40'))
        experiments.append(ExperimentId('soft', 'fullSequence', 'fullSequence', '55'))
        experiments.append(ExperimentId('soft', 'fullSequence', 'fullSequence', '70'))
        experimentsCollection.append(experiments)
        experiments = list()
        experiments.append(ExperimentId('soft', 'oracle', 'oracle', '10'))
        experiments.append(ExperimentId('soft', 'oracle', 'oracle', '25'))
        experiments.append(ExperimentId('soft', 'oracle', 'oracle', '40'))
        experiments.append(ExperimentId('soft', 'oracle', 'oracle', '55'))
        experiments.append(ExperimentId('soft', 'oracle', 'oracle', '70'))
        experimentsCollection.append(experiments)
        experiments = list()
        experiments.append(ExperimentId('soft', 'global', 'oracle', '10'))
        experiments.append(ExperimentId('soft', 'global', 'oracle', '25'))
        experiments.append(ExperimentId('soft', 'global', 'oracle', '40'))
        experiments.append(ExperimentId('soft', 'global', 'oracle', '55'))
        experiments.append(ExperimentId('soft', 'global', 'oracle', '70'))
        experimentsCollection.append(experiments)
        experiments = list()
        experiments.append(ExperimentId('clean', None, None, '10'))
        experiments.append(ExperimentId('clean', None, None, '25'))
        experiments.append(ExperimentId('clean', None, None, '40'))
        experiments.append(ExperimentId('clean', None, None, '55'))
        experiments.append(ExperimentId('clean', None, None, '70'))
        experimentsCollection.append(experiments)
        return experimentsCollection
    PLOT_ID_BASE = 'fullSeqVsSoftOracleOracleVsSoftGlobalOracleVsClean'
    experimentsCollection = getExperimentCollection()
    _plotProcessingComparisonByExperimentCollection(experimentsCollection, PLOT_ID_BASE, yMin=5, yMax=42)

def plotFullSeqVsSoftOracleOracleVsSoftGlobalOracleVsHardSpeakerIdOracleVsClean():
    def getExperimentCollection():
        experimentsCollection = list()
        experiments = list()
        experiments.append(ExperimentId('soft', 'fullSequence', 'fullSequence', '10'))
        experiments.append(ExperimentId('soft', 'fullSequence', 'fullSequence', '25'))
        experiments.append(ExperimentId('soft', 'fullSequence', 'fullSequence', '40'))
        experiments.append(ExperimentId('soft', 'fullSequence', 'fullSequence', '55'))
        experiments.append(ExperimentId('soft', 'fullSequence', 'fullSequence', '70'))
        experimentsCollection.append(experiments)
        experiments = list()
        experiments.append(ExperimentId('soft', 'oracle', 'oracle', '10'))
        experiments.append(ExperimentId('soft', 'oracle', 'oracle', '25'))
        experiments.append(ExperimentId('soft', 'oracle', 'oracle', '40'))
        experiments.append(ExperimentId('soft', 'oracle', 'oracle', '55'))
        experiments.append(ExperimentId('soft', 'oracle', 'oracle', '70'))
        experimentsCollection.append(experiments)
        experiments = list()
        experiments.append(ExperimentId('soft', 'global', 'oracle', '10'))
        experiments.append(ExperimentId('soft', 'global', 'oracle', '25'))
        experiments.append(ExperimentId('soft', 'global', 'oracle', '40'))
        experiments.append(ExperimentId('soft', 'global', 'oracle', '55'))
        experiments.append(ExperimentId('soft', 'global', 'oracle', '70'))
        experimentsCollection.append(experiments)
        experiments = list()
        experiments.append(ExperimentId('hard', 'globalSpeakerId', 'oracle', '10'))
        experiments.append(ExperimentId('hard', 'globalSpeakerId', 'oracle', '25'))
        experiments.append(ExperimentId('hard', 'globalSpeakerId', 'oracle', '40'))
        experiments.append(ExperimentId('hard', 'globalSpeakerId', 'oracle', '55'))
        experiments.append(ExperimentId('hard', 'globalSpeakerId', 'oracle', '70'))
        experimentsCollection.append(experiments)
        experiments = list()
        experiments.append(ExperimentId('clean', None, None, '10'))
        experiments.append(ExperimentId('clean', None, None, '25'))
        experiments.append(ExperimentId('clean', None, None, '40'))
        experiments.append(ExperimentId('clean', None, None, '55'))
        experiments.append(ExperimentId('clean', None, None, '70'))
        experimentsCollection.append(experiments)
        return experimentsCollection
    PLOT_ID_BASE = 'fullSeqVsSoftOracleOracleVsSoftGlobalOracleVsHardSpeakerIdOracleVsClean'
    experimentsCollection = getExperimentCollection()
    _plotProcessingComparisonByExperimentCollection(experimentsCollection, PLOT_ID_BASE, yMin=5, yMax=42)

def plotSoftOracleOracleVsSoftGlobalSpcount():
    def getExperimentCollection():
        experimentsCollection = list()
        experiments = list()
        experiments.append(ExperimentId('soft', 'oracle', 'oracle', '10'))
        experiments.append(ExperimentId('soft', 'oracle', 'oracle', '25'))
        experiments.append(ExperimentId('soft', 'oracle', 'oracle', '40'))
        experiments.append(ExperimentId('soft', 'oracle', 'oracle', '55'))
        experiments.append(ExperimentId('soft', 'oracle', 'oracle', '70'))
        experimentsCollection.append(experiments)
        experiments = list()
        experiments.append(ExperimentId('soft', 'global', 'spCountNet', '10'))
        experiments.append(ExperimentId('soft', 'global', 'spCountNet', '25'))
        experiments.append(ExperimentId('soft', 'global', 'spCountNet', '40'))
        experiments.append(ExperimentId('soft', 'global', 'spCountNet', '55'))
        experiments.append(ExperimentId('soft', 'global', 'spCountNet', '70'))
        experimentsCollection.append(experiments)
        return experimentsCollection
    PLOT_ID_BASE = 'SoftOracleOracleVsSoftGlobalSpcount'
    experimentsCollection = getExperimentCollection()
    _plotProcessingComparisonByExperimentCollection(experimentsCollection, PLOT_ID_BASE)

def plotFullSeqVsSoftOracleOracleVsSoftGlobalSpcount():
    def getExperimentCollection():
        experimentsCollection = list()
        for perm in ['fullSequence', 'oracle']:
            experiments = list()
            experiments.append(ExperimentId('soft', perm, perm, '10'))
            experiments.append(ExperimentId('soft', perm, perm, '25'))
            experiments.append(ExperimentId('soft', perm, perm, '40'))
            experiments.append(ExperimentId('soft', perm, perm, '55'))
            experiments.append(ExperimentId('soft', perm, perm, '70'))
            experimentsCollection.append(experiments)
        experiments = list()
        experiments.append(ExperimentId('soft', 'global', 'spCountNet', '10'))
        experiments.append(ExperimentId('soft', 'global', 'spCountNet', '25'))
        experiments.append(ExperimentId('soft', 'global', 'spCountNet', '40'))
        experiments.append(ExperimentId('soft', 'global', 'spCountNet', '55'))
        experiments.append(ExperimentId('soft', 'global', 'spCountNet', '70'))
        experimentsCollection.append(experiments)
        return experimentsCollection
    PLOT_ID_BASE = 'fullSeqVsSoftOracleOracleVsSoftGlobalSpcount'
    experimentsCollection = getExperimentCollection()
    _plotProcessingComparisonByExperimentCollection(experimentsCollection, PLOT_ID_BASE)

def plotFullSeqVsSoftOracleOracleVsSoftGlobalSpcountvsClean():
    def getExperimentCollection():
        experimentsCollection = list()
        for perm in ['fullSequence', 'oracle']:
            experiments = list()
            experiments.append(ExperimentId('soft', perm, perm, '10'))
            experiments.append(ExperimentId('soft', perm, perm, '25'))
            experiments.append(ExperimentId('soft', perm, perm, '40'))
            experiments.append(ExperimentId('soft', perm, perm, '55'))
            experiments.append(ExperimentId('soft', perm, perm, '70'))
            experimentsCollection.append(experiments)
        experiments = list()
        experiments.append(ExperimentId('soft', 'global', 'spCountNet', '10'))
        experiments.append(ExperimentId('soft', 'global', 'spCountNet', '25'))
        experiments.append(ExperimentId('soft', 'global', 'spCountNet', '40'))
        experiments.append(ExperimentId('soft', 'global', 'spCountNet', '55'))
        experiments.append(ExperimentId('soft', 'global', 'spCountNet', '70'))
        experimentsCollection.append(experiments)
        experiments = list()
        experiments.append(ExperimentId('clean', None, None, '10'))
        experiments.append(ExperimentId('clean', None, None, '25'))
        experiments.append(ExperimentId('clean', None, None, '40'))
        experiments.append(ExperimentId('clean', None, None, '55'))
        experiments.append(ExperimentId('clean', None, None, '70'))
        experimentsCollection.append(experiments)
        return experimentsCollection
    PLOT_ID_BASE = 'fullSeqVsSoftOracleOracleVsSoftGlobalSpcountVsClean'
    experimentsCollection = getExperimentCollection()
    _plotProcessingComparisonByExperimentCollection(experimentsCollection, PLOT_ID_BASE)

def plotFullSeqVsSoftOracleOracleVsSoftGlobalSpcountvsCleanVsNoneOracleOracle():
    def getExperimentCollection():
        experimentsCollection = list()
        for perm in ['fullSequence', 'oracle']:
            experiments = list()
            experiments.append(ExperimentId('soft', perm, perm, '10'))
            experiments.append(ExperimentId('soft', perm, perm, '25'))
            experiments.append(ExperimentId('soft', perm, perm, '40'))
            experiments.append(ExperimentId('soft', perm, perm, '55'))
            experiments.append(ExperimentId('soft', perm, perm, '70'))
            experimentsCollection.append(experiments)
        experiments = list()
        experiments.append(ExperimentId('soft', 'global', 'spCountNet', '10'))
        experiments.append(ExperimentId('soft', 'global', 'spCountNet', '25'))
        experiments.append(ExperimentId('soft', 'global', 'spCountNet', '40'))
        experiments.append(ExperimentId('soft', 'global', 'spCountNet', '55'))
        experiments.append(ExperimentId('soft', 'global', 'spCountNet', '70'))
        experimentsCollection.append(experiments)
        experiments = list()
        experiments.append(ExperimentId('clean', None, None, '10'))
        experiments.append(ExperimentId('clean', None, None, '25'))
        experiments.append(ExperimentId('clean', None, None, '40'))
        experiments.append(ExperimentId('clean', None, None, '55'))
        experiments.append(ExperimentId('clean', None, None, '70'))
        experimentsCollection.append(experiments)
        experiments = list()
        experiments.append(ExperimentId(None, 'oracle', 'oracle', '10'))
        experiments.append(ExperimentId(None, 'oracle', 'oracle', '25'))
        experiments.append(ExperimentId(None, 'oracle', 'oracle', '40'))
        experiments.append(ExperimentId(None, 'oracle', 'oracle', '55'))
        experiments.append(ExperimentId(None, 'oracle', 'oracle', '70'))
        experimentsCollection.append(experiments)
        return experimentsCollection
    PLOT_ID_BASE = 'fullSeqVsSoftOracleOracleVsSoftGlobalSpcountVsCleanVsNoneOracleOracle'
    experimentsCollection = getExperimentCollection()
    _plotProcessingComparisonByExperimentCollection(experimentsCollection, PLOT_ID_BASE, yMin=0.05, yMax=0.85)

def plotSoftOracleOracleVsSoftGlobalOracleVsSoftOracleSpcountVsSoftGlobalSpcountvsClean():
    def getExperimentCollection():
        experimentsCollection = list()
        experiments = list()
        experiments.append(ExperimentId('soft', 'oracle', 'oracle', '10'))
        experiments.append(ExperimentId('soft', 'oracle', 'oracle', '25'))
        experiments.append(ExperimentId('soft', 'oracle', 'oracle', '40'))
        experiments.append(ExperimentId('soft', 'oracle', 'oracle', '55'))
        experiments.append(ExperimentId('soft', 'oracle', 'oracle', '70'))
        experimentsCollection.append(experiments)
        experiments = list()
        experiments.append(ExperimentId('soft', 'global', 'oracle', '10'))
        experiments.append(ExperimentId('soft', 'global', 'oracle', '25'))
        experiments.append(ExperimentId('soft', 'global', 'oracle', '40'))
        experiments.append(ExperimentId('soft', 'global', 'oracle', '55'))
        experiments.append(ExperimentId('soft', 'global', 'oracle', '70'))
        experimentsCollection.append(experiments)
        experiments = list()
        experiments.append(ExperimentId('soft', 'oracle', 'spCountNet', '10'))
        experiments.append(ExperimentId('soft', 'oracle', 'spCountNet', '25'))
        experiments.append(ExperimentId('soft', 'oracle', 'spCountNet', '40'))
        experiments.append(ExperimentId('soft', 'oracle', 'spCountNet', '55'))
        experiments.append(ExperimentId('soft', 'oracle', 'spCountNet', '70'))
        experimentsCollection.append(experiments)
        experiments = list()
        experiments.append(ExperimentId('soft', 'global', 'spCountNet', '10'))
        experiments.append(ExperimentId('soft', 'global', 'spCountNet', '25'))
        experiments.append(ExperimentId('soft', 'global', 'spCountNet', '40'))
        experiments.append(ExperimentId('soft', 'global', 'spCountNet', '55'))
        experiments.append(ExperimentId('soft', 'global', 'spCountNet', '70'))
        experimentsCollection.append(experiments)
        experiments = list()
        experiments.append(ExperimentId('clean', None, None, '10'))
        experiments.append(ExperimentId('clean', None, None, '25'))
        experiments.append(ExperimentId('clean', None, None, '40'))
        experiments.append(ExperimentId('clean', None, None, '55'))
        experiments.append(ExperimentId('clean', None, None, '70'))
        experimentsCollection.append(experiments)
        return experimentsCollection
    PLOT_ID_BASE = 'softOracleOracleVsSoftGlobalOracleVsSoftOracleSpcountVsSoftGlobalSpcountVsClean'
    experimentsCollection = getExperimentCollection()
    _plotProcessingComparisonByExperimentCollection(experimentsCollection, PLOT_ID_BASE)

def plotFullSeqVsSoftOracleOracleVsSoftGlobalOracleVsSoftOracleSpcountVsSoftGlobalSpcountvsClean():
    def getExperimentCollection():
        experimentsCollection = list()
        experiments = list()
        experiments.append(ExperimentId('soft', 'fullSequence', 'fullSequence', '10'))
        experiments.append(ExperimentId('soft', 'fullSequence', 'fullSequence', '25'))
        experiments.append(ExperimentId('soft', 'fullSequence', 'fullSequence', '40'))
        experiments.append(ExperimentId('soft', 'fullSequence', 'fullSequence', '55'))
        experiments.append(ExperimentId('soft', 'fullSequence', 'fullSequence', '70'))
        experimentsCollection.append(experiments)
        experiments = list()
        experiments.append(ExperimentId('soft', 'oracle', 'oracle', '10'))
        experiments.append(ExperimentId('soft', 'oracle', 'oracle', '25'))
        experiments.append(ExperimentId('soft', 'oracle', 'oracle', '40'))
        experiments.append(ExperimentId('soft', 'oracle', 'oracle', '55'))
        experiments.append(ExperimentId('soft', 'oracle', 'oracle', '70'))
        experimentsCollection.append(experiments)
        experiments = list()
        experiments.append(ExperimentId('soft', 'global', 'oracle', '10'))
        experiments.append(ExperimentId('soft', 'global', 'oracle', '25'))
        experiments.append(ExperimentId('soft', 'global', 'oracle', '40'))
        experiments.append(ExperimentId('soft', 'global', 'oracle', '55'))
        experiments.append(ExperimentId('soft', 'global', 'oracle', '70'))
        experimentsCollection.append(experiments)
        experiments = list()
        experiments.append(ExperimentId('soft', 'oracle', 'spCountNet', '10'))
        experiments.append(ExperimentId('soft', 'oracle', 'spCountNet', '25'))
        experiments.append(ExperimentId('soft', 'oracle', 'spCountNet', '40'))
        experiments.append(ExperimentId('soft', 'oracle', 'spCountNet', '55'))
        experiments.append(ExperimentId('soft', 'oracle', 'spCountNet', '70'))
        experimentsCollection.append(experiments)
        experiments = list()
        experiments.append(ExperimentId('soft', 'global', 'spCountNet', '10'))
        experiments.append(ExperimentId('soft', 'global', 'spCountNet', '25'))
        experiments.append(ExperimentId('soft', 'global', 'spCountNet', '40'))
        experiments.append(ExperimentId('soft', 'global', 'spCountNet', '55'))
        experiments.append(ExperimentId('soft', 'global', 'spCountNet', '70'))
        experimentsCollection.append(experiments)
        experiments = list()
        experiments.append(ExperimentId('clean', None, None, '10'))
        experiments.append(ExperimentId('clean', None, None, '25'))
        experiments.append(ExperimentId('clean', None, None, '40'))
        experiments.append(ExperimentId('clean', None, None, '55'))
        experiments.append(ExperimentId('clean', None, None, '70'))
        experimentsCollection.append(experiments)
        return experimentsCollection
    PLOT_ID_BASE = 'fullSeqVsSoftOracleOracleVsSoftGlobalOracleVsSoftOracleSpcountVsSoftGlobalSpcountVsClean'
    experimentsCollection = getExperimentCollection()
    _plotProcessingComparisonByExperimentCollection(experimentsCollection, PLOT_ID_BASE)

def main():
    plotFullSeqVsNoneOracleOracleVsClean()
    plotFullSeqVsSoftOracleOracleVsSoftGlobalOracleVsClean()
    plotFullSeqVsSoftOracleOracleVsSoftGlobalOracleVsHardSpeakerIdOracleVsClean()

if __name__ == '__main__':
    main()


==> bin/experiments.py <==
import os
import os.path
import re

class ExperimentId(object):
    def __init__(self, separation, permutation, segmentation, overlapRatio):
        self.separation = separation
        self.permutation = permutation
        self.segmentation = segmentation
        self.overlapRatio = overlapRatio

class RecogDoit(object):
    def __init__(self, doitPath):
        self._path = doitPath
        self._setIds = None

    def getSetIds(self):
        if self._setIds is None:
            setIdList = list()
            with open(self._path, 'r') as f:
                lines = f.readlines()
            lCount = 0
            l = lines[lCount]
            while not 'concurrent' in l:
                lCount += 1
                l = lines[lCount]
            lCount += 1
            l = lines[lCount]
            while not 'concurrent' in l:
                if l.strip() != "":
                    setId = l.strip().split(' ')[0]
                    setIdList.append(setId)
                lCount += 1
                l = lines[lCount]
            self._setIds = setIdList
        return self._setIds

class DtlFile(object):
    def __init__(self, filePath):
        self._path = filePath
        self._wer = None

    @property
    def wer(self):
        if self._wer is None:
            with open(self._path, 'r') as f:
                lines = f.readlines()
            lCount = 0
            l = lines[lCount]
            while not 'Percent Total Error' in l:
                lCount += 1
                l = lines[lCount]
            l = re.sub('\s+', ' ', l.strip())
            self._wer = float(l.split(' ')[4][:-1]) * 0.01
        return self._wer

class SetupStructure(object):
    RECOG_STEP_ID = "_recognition"
    BEFORE_LM_OPT_RECOG_STEP_ID = "_tuneLmScale"
    EVAL_COMBINEDGENDER_STEP_ID = "_evalMergeSameAndDiff"

    def __init__(self, setupPath):
        assert os.path.isdir(setupPath)
        self._setupPath = setupPath
        self._recogStepFolderName = None
        self._beforeLmOptRecogStepFolderName = None
        self._evalCombinedGenderStepFolderName = None
        self._setIds = None

    def _getBeforeLmOptRecognitionStepFolderName(self):
        if self._beforeLmOptRecogStepFolderName is None:
            walkGen = os.walk(self._setupPath)
            subDirs = walkGen.next()[1]
            for sd in subDirs:
                if self.BEFORE_LM_OPT_RECOG_STEP_ID in sd:
                    self._beforeLmOptRecogStepFolderName = sd
                    break
        return self._beforeLmOptRecogStepFolderName

    def _getRecognitionStepFolderName(self):
        if self._recogStepFolderName is None:
            walkGen = os.walk(self._setupPath)
            subDirs = walkGen.next()[1]
            for sd in subDirs:
                if self.RECOG_STEP_ID in sd:
                    self._recogStepFolderName = sd
                    break
        return self._recogStepFolderName

    def _getCombinedGenderEvalStepFolderName(self):
        if self._evalCombinedGenderStepFolderName is None:
            walkGen = os.walk(self._setupPath)
            subDirs = walkGen.next()[1]
            for sd in subDirs:
                if self.EVAL_COMBINEDGENDER_STEP_ID in sd:
                    self._evalCombinedGenderStepFolderName = sd
                    break
        return self._evalCombinedGenderStepFolderName

    @property
    def _beforeLmOptRecogStepStruct(self):
        if self._getBeforeLmOptRecognitionStepFolderName() is None:
            return None
        return BeforeLmOptrecognitionStepStructure(self._getBeforeLmOptRecognitionStepFolderName())

    @property
    def _recogStepStruct(self):
        if self._getRecognitionStepFolderName() is None:
            return None
        return RecognitionStepStructure(self._getRecognitionStepFolderName())

    @property
    def _combinedGenderEvalStepStruct(self):
        if self._getCombinedGenderEvalStepFolderName() is None:
            return None
        return EvalSameAndDiffGenderStepStructure(self._getCombinedGenderEvalStepFolderName())

    @property
    def recognitionStepPath(self):
        return os.sep.join([self._setupPath, self._recogStepStruct.stepStr])

    @property
    def setIdList(self):
        if self._setIds is None:
            recogDoitPath = os.sep.join([self.recognitionStepPath, 'doit.q.sh'])
            rd = RecogDoit(recogDoitPath)
            self._setIds = rd.getSetIds()
        return self._setIds

    def getSetIdByIdentifiers(self, devEval, diffSame, source):
        for s in self.setIdList:
            if devEval in s and diffSame in s and source in s:
                return s
        return None

    def getWerByIdentifiers(self, devEval, diffSame, source):
        if diffSame == 'both':
            if self._combinedGenderEvalStepStruct is None:
                return None
            dtlFilePath = os.sep.join([self._setupPath, self._combinedGenderEvalStepStruct.getDtlByIdentifiers(devEval, source)])
        else:
            setId = self.getSetIdByIdentifiers(devEval, diffSame, source)
            if setId is None:
                return None
            dtlFilePath = os.sep.join([self._setupPath, self._recogStepStruct.getDtlBySetId(setId)])
        if not os.path.isfile(dtlFilePath):
            return None
        dtl = DtlFile(dtlFilePath)
        return dtl.wer

    def getBeforeLmOptWerByIdentifiers(self, devEval, diffSame, source):
        setId = self.getSetIdByIdentifiers(devEval, diffSame, source)
        if setId is None:
            return None
        dtlFilePath = os.sep.join([self._setupPath, self._beforeLmOptRecogStepStruct.getDtlBySetId(setId)])
        if not os.path.isfile(dtlFilePath):
            return None
        dtl = DtlFile(dtlFilePath)
        return dtl.wer

def _getExperimentNameFromIdentifiers(overlapRatio, separationId, permutationId, segmentationId, ):
    FULL_SEQ_ID_LIST = ['fullSequence']
    CLEAN_ID_LIST = ['clean', 'Clean', 'CLEAN']
    SOFT_ID_LIST = ['soft', 'Soft', 'SOFT']
    HARD_ID_LIST = ['hard', 'Hard', 'HARD']
    ORACLE_ID_LIST = ['oracle', 'Oracle', 'ORACLE']
    if separationId in CLEAN_ID_LIST:
        return "cleanLongWsjMixDecodingOverlap_" + overlapRatio
    elif separationId in SOFT_ID_LIST and ((permutationId in FULL_SEQ_ID_LIST) or (segmentationId in FULL_SEQ_ID_LIST)):
        return "fullSeqSeparationLongWsjMixDecodingOverlap_" + overlapRatio
    elif separationId is None and permutationId is None and segmentationId is None:
        return "mixedLongWsjMixDecodingOverlap_" + overlapRatio
    elif separationId is None and permutationId in ORACLE_ID_LIST and segmentationId in ORACLE_ID_LIST:
        return "mixedOraclePermutationAndSegmentationLongWsjMixDecodingOverlap_" + overlapRatio
    elif separationId in SOFT_ID_LIST and permutationId in ['oracle', 'global'] and segmentationId in ['oracle', 'spCountNet']:
        return "softSeparation_" + permutationId + "AffinityPermutation_" + segmentationId + "Segmentation_longWsjMixDecodingOverlap_" + overlapRatio
    elif separationId in HARD_ID_LIST and permutationId in ['oracle', 'globalSpeakerId'] and segmentationId in ['oracle', 'spCountNet']:
        permutationIdString = permutationId
        return "hardSeparation_" + permutationIdString + "SpeakerIdPermutation_" + segmentationId + "Segmentation_longWsjMixDecodingOverlap_" + overlapRatio

def getExperimentPathFromIdentifiers(overlapRatio, separationId, permutationId, segmentationId, basePath):
    baseFolderName = _getExperimentNameFromIdentifiers(overlapRatio, separationId, permutationId, segmentationId)
    existingSetup = os.sep.join([basePath, baseFolderName])
    for i1 in range(2, 10):
        if os.path.isdir(os.sep.join([basePath, baseFolderName + '_r0' + str(i1)])):
            existingSetup = os.sep.join([basePath, baseFolderName + '_r0' + str(i1)])
        else:
            break
    return existingSetup

def getExperimentPathFromId(experimentId, basePath):
    return getExperimentPathFromIdentifiers(experimentId.overlapRatio, experimentId.separation, experimentId.permutation, experimentId.segmentation, basePath)

class RecognitionStepStructure(object):
    def __init__(self, stepStr):
        self.stepStr = stepStr
        pass

    def getDtlBySetId(self, setId):
        return os.sep.join([self.stepStr, 'outputs', setId, 'sclite_' + setId + '.dtl'])

class BeforeLmOptrecognitionStepStructure(object):
    def __init__(self, stepStr):
        self.stepStr = stepStr

    def getDtlBySetId(self, setId):
        return os.sep.join([self.stepStr, 'outputs', setId, '33', 'ctms', 'sclite_' + setId + '.dtl'])

class EvalSameAndDiffGenderStepStructure(object):
    def __init__(self, stepStr):
        self.stepStr = stepStr
        pass

    def getDtlByIdentifiers(self, devEval, source):
        setId = devEval + '_' + source
        return os.sep.join([self.stepStr, 'outputs', setId, 'sclite_' + setId + '.dtl'])


==> bin/resultExtraction.py <==

import os
import os.path
from experiments import SetupStructure, getExperimentPathFromId, ExperimentId

binDir = os.path.dirname(os.path.realpath(__file__))
paperDir = os.path.dirname(binDir)
numbersdir = os.path.join(paperDir, 'numbers')

BASE_PATH = "/work/asr3/menne/work/experiments/wsjSpeakerMixing/20190306_longFormExperiments"

def extractAllResults():
    EXPERIMENTS = list()
    EXPERIMENTS.append([ExperimentId('soft', 'fullSequence', 'fullSequence', '10'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId('soft', 'fullSequence', 'fullSequence', '25'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId('soft', 'fullSequence', 'fullSequence', '40'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId('soft', 'fullSequence', 'fullSequence', '55'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId('soft', 'fullSequence', 'fullSequence', '70'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId('clean', None, None, '10'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId('clean', None, None, '25'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId('clean', None, None, '40'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId('clean', None, None, '55'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId('clean', None, None, '70'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId(None, None, None, '10'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId(None, None, None, '25'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId(None, None, None, '40'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId(None, None, None, '55'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId(None, None, None, '70'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId(None, 'oracle', 'oracle', '10'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId(None, 'oracle', 'oracle', '25'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId(None, 'oracle', 'oracle', '40'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId(None, 'oracle', 'oracle', '55'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId(None, 'oracle', 'oracle', '70'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId('soft', 'oracle', 'oracle', '10'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId('soft', 'oracle', 'oracle', '25'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId('soft', 'oracle', 'oracle', '40'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId('soft', 'oracle', 'oracle', '55'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId('soft', 'oracle', 'oracle', '70'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId('soft', 'global', 'oracle', '10'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId('soft', 'global', 'oracle', '25'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId('soft', 'global', 'oracle', '40'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId('soft', 'global', 'oracle', '55'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId('soft', 'global', 'oracle', '70'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId('soft', 'oracle', 'spCountNet', '10'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId('soft', 'oracle', 'spCountNet', '25'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId('soft', 'oracle', 'spCountNet', '40'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId('soft', 'oracle', 'spCountNet', '55'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId('soft', 'oracle', 'spCountNet', '70'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId('soft', 'global', 'spCountNet', '10'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId('soft', 'global', 'spCountNet', '25'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId('soft', 'global', 'spCountNet', '40'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId('soft', 'global', 'spCountNet', '55'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId('soft', 'global', 'spCountNet', '70'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId('hard', 'globalSpeakerId', 'oracle', '10'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId('hard', 'globalSpeakerId', 'oracle', '25'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId('hard', 'globalSpeakerId', 'oracle', '40'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId('hard', 'globalSpeakerId', 'oracle', '55'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId('hard', 'globalSpeakerId', 'oracle', '70'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId('hard', 'oracle', 'spCountNet', '10'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId('hard', 'oracle', 'spCountNet', '25'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId('hard', 'oracle', 'spCountNet', '40'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId('hard', 'oracle', 'spCountNet', '55'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId('hard', 'oracle', 'spCountNet', '70'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId('hard', 'globalSpeakerId', 'spCountNet', '10'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId('hard', 'globalSpeakerId', 'spCountNet', '25'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId('hard', 'globalSpeakerId', 'spCountNet', '40'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId('hard', 'globalSpeakerId', 'spCountNet', '55'), BASE_PATH])
    EXPERIMENTS.append([ExperimentId('hard', 'globalSpeakerId', 'spCountNet', '70'), BASE_PATH])

    SETS = list()
    SETS.append(('dev', 'Diff', 'S1'))
    SETS.append(('dev', 'Diff', 'S2'))
    SETS.append(('dev', 'Same', 'S1'))
    SETS.append(('dev', 'Same', 'S2'))
    SETS.append(('eval', 'Diff', 'S1'))
    SETS.append(('eval', 'Diff', 'S2'))
    SETS.append(('eval', 'Same', 'S1'))
    SETS.append(('eval', 'Same', 'S2'))
    SETS.append(('dev', 'both', 'S1'))
    SETS.append(('dev', 'both', 'S2'))
    SETS.append(('eval', 'both', 'S1'))
    SETS.append(('eval', 'both', 'S2'))

    resultMap = dict()

    for e in EXPERIMENTS:
        experimentSetup = getExperimentPathFromId(e[0], e[1])
        ss = SetupStructure(experimentSetup)
        for s in SETS:
            wer = ss.getWerByIdentifiers(s[0], s[1], s[2])
            resultMap['; '.join([str(e[0].separation), str(e[0].permutation), str(e[0].segmentation), str(e[0].overlapRatio), str(s[0]), str(s[1]), str(s[2])])] = wer
    return resultMap

if __name__ == '__main__':
    import json
    resultsMap = extractAllResults()
    jsonOutputFile = os.path.join(numbersdir, 'extractedResults.json')
    with open(jsonOutputFile, 'w') as f:
        json.dump(resultsMap, f, default=lambda x: '; '.join(x))



==> clean.sh <==
mainFileName=paperWithAppTekAff; 
for ext in pdf aux bbl blg log nav out pdf snm toc; do
    if [ -f ./${mainFileName}.${ext} ]; then 
        rm ./${mainFileName}.${ext}; 
    fi
done


==> compile.sh <==
# default settings
recreatePlots="0"
extractResults="0"
mainFileName=paper; 

# usage function
usage(){
    echo " "
    echo "Compiles the latex file"
    echo " "
    echo "Usage: $(basename $0) [-e] [-p] [-f FILENAME]"
    echo "  -e      set flag to extract the results from the experiments"
    echo "  -p      set flag to recreate plots"
    echo "  -f      set name of file"
    echo "            default: \"${mainFileName}\""
    exit 1
}
nrOfNonOptionalArg=0
nrOfOptionalArg=1

# parse optional arguments
flag_optionalArgument=1
while [[ "${flag_optionalArgument}" == "1"  ]]; do
    key=${1}
    if [ ! "${key:0:1}" == "-" ]; then
        flag_optionalArgument=0
    else
        if [ "${1}" == "--help" ] || [ "${1}" == "-h" ]; then
            usage
        fi
        case ${key} in
            -p|--plots)
            recreatePlots="1"
            ;;
            -e|--extractResults)
            extractResults="1"
            ;;
            -f|--filename)
            mainFileName=${2}
            shift
            ;;
        esac
        shift
    fi
done

# parse non optional arguments
if [ $# -ne ${nrOfNonOptionalArg} ]; then
    echo "wrong number of non optional arguments"
    usage
fi

echo " ------- remove old data -------- "
./clean.sh
if [ "${extractResults}" == "1" ]; then
    echo " ------- extract results -------- "
    python ./bin/resultExtraction.py
fi
if [ "${recreatePlots}" == "1" ]; then
    echo " ------- create new plots -------- "
    python ./bin/createResultPlots.py
fi
echo " ------- compile ${mainFileName}.tex -------- "
for i1 in $(seq 1 3); do
   pdflatex ./${mainFileName}.tex 
   bibtex ./${mainFileName}.aux; 
done


